Improving multiple-try Metropolis with local balancing

Multiple-try Metropolis (MTM) is a popular Markov chain Monte Carlo method with the appealing feature of being amenable to parallel computing. At each iteration, it samples several candidates for the next state of the Markov chain and randomly selects one of them based on a weight function. The canonical weight function is proportional to the target density. We show both theoretically and empirically that this weight function induces pathological behaviours in high dimensions, especially during the convergence phase. We propose to instead use weight functions akin to the locally-balanced proposal distributions of Zanella (2020), thus yielding MTM algorithms that do not exhibit those pathological behaviours. To theoretically analyse these algorithms, we study the high-dimensional performance of ideal schemes that can be thought of as MTM algorithms which sample an infinite number of candidates at each iteration, as well as the discrepancy between such schemes and the MTM algorithms which sample a finite number of candidates. Our analysis unveils a strong distinction between the convergence and stationary phases: in the former, local balancing is crucial and effective to achieve fast convergence, while in the latter, the canonical and novel weight functions yield similar performance. Numerical experiments include an application in precision medicine involving a computationally-expensive forward model, which makes the use of parallel computing within MTM iterations beneficial.

==> anc/code/Section_3_1.R <==
### code for the limiting algorithms ###

# functions to compute the expected acceptance probability

exp_acc_prob_glo <- function(kappa, d, ell){
  
  # we initialize the value of the expected acceptance probability
  exp_acc_prob <- 0
  
  x <- rep(d^(kappa - 0.5), d)
  
  nb_iter <- 10000000
  
  sigma <- ell / sqrt(d)
  
  for(i in 1:nb_iter){
    
    y <- (x / (1 + sigma^2)) + (sigma / (1 + sigma^2)) * rnorm(n = d)
    
    exp_acc_prob <- exp_acc_prob + min(1, exp((1 / (2 * (1 + sigma^2))) * sum(y^2 - x^2)))
    
  }
  
  return(exp_acc_prob / nb_iter)
  
}

exp_acc_prob_loc <- function(kappa, d, ell){
  
  # we initialize the value of the expected acceptance probability
  exp_acc_prob <- 0
  
  x <- rep(d^(kappa - 0.5), d)
  
  nb_iter <- 10000000
  
  sigma <- ell / sqrt(d)
  
  for(i in 1:nb_iter){
    
    y <- (2 * x / (2 + sigma^2)) + sqrt(2 * sigma^2 / (2 + sigma^2)) * rnorm(n = d)
    
    exp_acc_prob <- exp_acc_prob + min(1, exp(-(sigma^2 / (2 * (2 + sigma^2)^2)) * sum(y^2 - x^2)))
    
  }
  
  return(exp_acc_prob / nb_iter)
  
}

require(parallel)
cl <- makeCluster(10)
clusterExport(cl, c("exp_acc_prob_glo", "exp_acc_prob_loc"))

vect_kappa <- as.matrix(c(seq(0.0, 1.5, by = 0.04), 1.5))

# results with d = 5

# the following lines take about 6 minutes on a i9 with 16 threads
system.time(exp_acc_prob_d_5_glo <- parApply(cl, vect_kappa, 1, exp_acc_prob_glo, d = 5, ell = 2.38))
system.time(exp_acc_prob_d_5_loc <- parApply(cl, vect_kappa, 1, exp_acc_prob_loc, d = 5, ell = 2.38))

# results with d = 50

# the following lines take about 10 minutes on a i9 with 16 threads
system.time(exp_acc_prob_d_50_glo <- parApply(cl, vect_kappa, 1, exp_acc_prob_glo, d = 50, ell = 2.38))
system.time(exp_acc_prob_d_50_loc <- parApply(cl, vect_kappa, 1, exp_acc_prob_loc, d = 50, ell = 2.38))

# results with d = 200

# the following lines take about 30 minutes on a i9 with 16 threads
system.time(exp_acc_prob_d_200_glo <- parApply(cl, vect_kappa, 1, exp_acc_prob_glo, d = 200, ell = 2.38))
system.time(exp_acc_prob_d_200_loc <- parApply(cl, vect_kappa, 1, exp_acc_prob_loc, d = 200, ell = 2.38))

library(ggplot2)

df <- data.frame(d = rep(c("5", "50", "200"), each = length(vect_kappa)), kappa = rep(vect_kappa, 3),
                 exp = c(exp_acc_prob_d_5_glo, exp_acc_prob_d_50_glo, exp_acc_prob_d_200_glo))
df$d <- factor(df$d, levels = c("5", "50", "200"))

ggplot(data = df, aes(x = kappa, y = exp)) +
  geom_line(size = 1.5, aes(color = d)) +
  labs(x = "\u03ba", y = "Exp. acc. prob.") +
  ylim(0, 1) +
  scale_color_manual(values = c("darkgreen",  "orange", "red")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))


df <- data.frame(d = rep(c("5", "50", "200"), each = length(vect_kappa)), kappa = rep(vect_kappa, 3),
                 exp = c(exp_acc_prob_d_5_loc, exp_acc_prob_d_50_loc, exp_acc_prob_d_200_loc))
df$d <- factor(df$d, levels = c("5", "50", "200"))

ggplot(data = df, aes(x = kappa, y = exp)) +
  geom_line(size = 1.5, aes(color = d)) +
  labs(x = "\u03ba", y = "Exp. acc. prob.") +
  ylim(0, 1) +
  scale_color_manual(values = c("darkgreen",  "orange", "red")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

### code for MTM ###

# log of unnormalized pi
log_pi <- function(x){
  
  return(sum(dnorm(x, mean = 0, sd = 1, log = TRUE)))
  
}

# the weight functions

g_glo <- function(y, x){
  
  return(exp(log_pi(y) - log_pi(x)))
  
}

g_sqrt <- function(y, x){
  
  return(sqrt(exp(log_pi(y) - log_pi(x))))
  
}

g_barker <- function(y, x){
  
  z <- exp(log_pi(y) - log_pi(x))
  
  return(z / (1 + z))
  
}

exp_acc_prob <- function(kappa, d, ell, N, g){
  
  # we initialize the value of the expected acceptance probability
  exp_acc_prob <- 0
  
  x <- rep(d^(kappa - 0.5), d)
  
  nb_iter <- 1000000
  
  sigma <- ell / sqrt(d)
  
  mat_y <- matrix(ncol = N, nrow = d)
  mat_z <- matrix(ncol = N, nrow = d)
  
  for(i in 1:nb_iter){
    
    # sample y
    for(j in 1:N){
      
      mat_y[, j] <- rnorm(d, mean = x, sd = sigma)
      
    }
    
    w_x <- apply(mat_y, 2, g, x = x)
    
    J <- sample.int(N, size = 1, prob = w_x)
    y <- mat_y[, J]
    
    # sample z
    mat_z[, 1] <- x
    
    for(j in 2:N){
      
      mat_z[, j] <- rnorm(d, mean = y, sd = sigma)
      
    }
    
    w_y <- apply(mat_z, 2, g, x = y)
    
    # compute acceptance probability
    part1 <- log_pi(y) - log_pi(x)
    part2 <- log(w_y[1] / sum(w_y)) - log(w_x[J] / sum(w_x))
    log_acc <- part1 + part2
    
    exp_acc_prob <- exp_acc_prob + min(1, exp(log_acc))
    
  }
  
  return(exp_acc_prob / nb_iter)
  
}

stopCluster(cl)

cl <- makeCluster(12)
clusterExport(cl, c("log_pi", "g_glo", "g_sqrt", "g_barker", "exp_acc_prob"))

vect_kappa <- as.matrix(c(seq(0.0, 1.5, by = 0.04), 1.5))

# results with d = 50

# the following lines take about 1 hour on a i9 with 16 threads
system.time(exp_acc_prob_d_50_N_5_glo <- parApply(cl, vect_kappa, 1, exp_acc_prob, d = 50, ell = 2.38, N = 5, g = g_glo))
system.time(exp_acc_prob_d_50_N_5_sqrt <- parApply(cl, vect_kappa, 1, exp_acc_prob, d = 50, ell = 2.38, N = 5, g = g_sqrt))
system.time(exp_acc_prob_d_50_N_5_barker <- parApply(cl, vect_kappa, 1, exp_acc_prob, d = 50, ell = 2.38, N = 5, g = g_barker))

# the following lines take about 6 hours on a i9 with 16 threads
system.time(exp_acc_prob_d_50_N_50_glo <- parApply(cl, vect_kappa, 1, exp_acc_prob, d = 50, ell = 2.38, N = 50, g = g_glo))
system.time(exp_acc_prob_d_50_N_50_sqrt <- parApply(cl, vect_kappa, 1, exp_acc_prob, d = 50, ell = 2.38, N = 50, g = g_sqrt))
system.time(exp_acc_prob_d_50_N_50_barker <- parApply(cl, vect_kappa, 1, exp_acc_prob, d = 50, ell = 2.38, N = 50, g = g_barker))

# the following lines take about 60 hours on a i9 with 16 threads
system.time(exp_acc_prob_d_50_N_500_glo <- parApply(cl, vect_kappa, 1, exp_acc_prob, d = 50, ell = 2.38, N = 500, g = g_glo))
system.time(exp_acc_prob_d_50_N_500_sqrt <- parApply(cl, vect_kappa, 1, exp_acc_prob, d = 50, ell = 2.38, N = 500, g = g_sqrt))
system.time(exp_acc_prob_d_50_N_500_barker <- parApply(cl, vect_kappa, 1, exp_acc_prob, d = 50, ell = 2.38, N = 500, g = g_barker))

df <- data.frame(N = rep(c("5", "50", "500"), each = length(vect_kappa)), kappa = rep(vect_kappa, 3),
                 exp = c(exp_acc_prob_d_50_N_5_glo, exp_acc_prob_d_50_N_50_glo, exp_acc_prob_d_50_N_500_glo))
df$N <- factor(df$N, levels = c("5", "50", "500"))

ggplot(data = df, aes(x = kappa, y = exp)) +
  geom_line(size = 1.5, color = "orange", aes(linetype = N)) +
  labs(x = "\u03ba", y = "Exp. acc. prob.") +
  ylim(0, 1) +
  scale_linetype_manual(values = c("dotted",  "twodash", "solid")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

df <- data.frame(N = rep(c("5", "50", "500"), each = length(vect_kappa)), kappa = rep(vect_kappa, 3),
                 exp = c(exp_acc_prob_d_50_N_5_sqrt, exp_acc_prob_d_50_N_50_sqrt, exp_acc_prob_d_50_N_500_sqrt))
df$N <- factor(df$N, levels = c("5", "50", "500"))

ggplot(data = df, aes(x = kappa, y = exp)) +
  geom_line(size = 1.5, color = "orange", aes(linetype = N)) +
  labs(x = "\u03ba", y = "Exp. acc. prob.") +
  ylim(0, 1) +
  scale_linetype_manual(values = c("dotted",  "twodash", "solid")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

df <- data.frame(N = rep(c("5", "50", "500"), each = length(vect_kappa)), kappa = rep(vect_kappa, 3),
                 exp = c(exp_acc_prob_d_50_N_5_barker, exp_acc_prob_d_50_N_50_barker, exp_acc_prob_d_50_N_500_barker))
df$N <- factor(df$N, levels = c("5", "50", "500"))

ggplot(data = df, aes(x = kappa, y = exp)) +
  geom_line(size = 1.5, color = "orange", aes(linetype = N)) +
  labs(x = "\u03ba", y = "Exp. acc. prob.") +
  ylim(0, 1) +
  scale_linetype_manual(values = c("dotted",  "twodash", "solid")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

==> anc/code/Section_3_2/MTM_adaptive_conv_times_boxplots.R <==
# set the directory to where the code is
setwd()

# SET DIMENSIONALITY OF THE TARGET (n)
n<-50

# SET NUMBER OF MTM PARTICLES (N)
N_vec<-2^c(0:6)

# SET NUMBER OF INDEPENDENT RUNS OF EACH ALGORITHM (POINTS IN BOXPLOTS) 
n_rep<-100

### CHOOSE NUMBER OF MCMC ITERATIONS
T<-2*10^4

# FUNCTION TO GENERATE STARTING CONFIGURATION
start_x_<-function(n){rep(10,n)}

prop_type<-"iid"
single_prop_type<-"gaussian"

## ADAPTATION PARAMETERS
kappa<-0.6
gamma_1<-function(t,c_0=1,c_1=kappa){
  return(c_0*t^(-c_1))
}
sigma<-sqrt(2.7/n^(0.75))#sqrt(2.7/n^(0.75))#*min(N,3)#0.5

## FOR LOOP
conv_times_list<-vector("list", 6)
ind_list<-0

# par(mfrow=c(3,3))
set.seed(1)
for (target_type in c("gaussian","exponential")){#### CHOOSE TARGET
  T_min_plot<-Inf
  for(weight_type in c("sqrt","Barker","target")){## choose algorithm
    
    if(weight_type=="sqrt"){target_ap<-0.5}
    if(weight_type=="Barker"){target_ap<-0.5}
    if(weight_type=="target"){target_ap<-0.25}

    ind_list<-ind_list+1
    if(target_type=="gaussian"){x_norm_tresh<-sqrt(qchisq(p=0.95,df=n))}
    if(target_type=="exponential"){mean_<-2;sd_<-4.41;x_norm_tresh<-sqrt(n*mean_+qnorm(0.95)*sqrt(n)*sd_)}

    ## INITIALIZE VECTORS
    log_ap_vec<-rep(NA,length(N_vec))
    mean_ap_vec<-rep(NA,length(N_vec))
    sigma_vec<-rep(NA,length(N_vec))
    mean_ESJ_vec<-rep(NA,length(N_vec))
    x_norm_matrix<-matrix(NA,nrow = T,ncol = length(N_vec))
    conv_times_matrix<-matrix(NA,nrow = n_rep,ncol = length(N_vec))
    for (N in N_vec){
      # we run N = 1 only once because all algorithms are equivalent
      if(ind_list == 1 | ind_list == 4 | N > 1){
      #### CHOOSE SCALING PARAMETERS ###
      title<-paste("proposal=",prop_type,"-",single_prop_type,"; target=",target_type,"; weight=",weight_type,"; sigma=",round(sigma,3),"; N=",N,"; n=",n,";T=",T,sep="")
      print(title)
      source('functions_for_MTM.R')
      start_x<-start_x_
      conv_times<-rep(NA,n_rep)
      for (rep in 1:n_rep){
        source('MTM_single_run_adapt_conv_time.R')
        conv_times[rep]<-conv_time
      }
      print(conv_times)
      conv_times_matrix[,which(N==N_vec)]<-conv_times
      }
    }
    conv_times_list[[ind_list]]<-conv_times_matrix
    T_min_plot<-min(T_min_plot,min(conv_times))
    colnames(conv_times_matrix)<-N_vec
    if(weight_type=="target"){title<-paste("Glob-bal, ",target_type," target")}
    if(weight_type=="sqrt"){title<-paste("Loc-bal (sqrt), ",target_type," target")}
    if(weight_type=="Barker"){title<-paste("Loc-bal (Barker), ",target_type," target")}
    # boxplot(conv_times_matrix,xlab="N.particles",ylab="Convergence time",
    #         main=title,log="y",ylim=c(T_min_plot,T))
  }
}
# we put the same results to all weight functions for N = 1
conv_times_list[[2]][, 1] <- conv_times_list[[3]][, 1] <- conv_times_list[[1]][, 1]
conv_times_list[[5]][, 1] <- conv_times_list[[6]][, 1] <- conv_times_list[[4]][, 1]

library(ggplot2)

df <- data.frame(N = rep(N_vec, each = n_rep), Time = c(conv_times_list[[1]]))
df$N <- factor(df$N, levels = c("1", "2", "4", "8", "16", "32", "64"))
ggplot(data = df, aes(x = N, y = Time)) +
  geom_boxplot(outlier.colour = "black") +
  labs(y = "Convergence time") +
  scale_y_log10(limits = c(85, 16150)) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"))

df <- data.frame(N = rep(N_vec, each = n_rep), Time = c(conv_times_list[[2]]))
df$N <- factor(df$N, levels = c("1", "2", "4", "8", "16", "32", "64"))
ggplot(data = df, aes(x = N, y = Time)) +
  geom_boxplot(outlier.colour = "black") +
  labs(y = "Convergence time") +
  scale_y_log10(limits = c(85, 16150)) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"))

df <- data.frame(N = rep(N_vec, each = n_rep), Time = c(conv_times_list[[3]]))
df$N <- factor(df$N, levels = c("1", "2", "4", "8", "16", "32", "64"))
ggplot(data = df, aes(x = N, y = Time)) +
  geom_boxplot(outlier.colour = "black") +
  scale_y_log10(limits = c(85, 16150)) +
  labs(y = "Convergence time") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"))

df <- data.frame(N = rep(N_vec, each = n_rep), Time = c(conv_times_list[[4]]))
df$N <- factor(df$N, levels = c("1", "2", "4", "8", "16", "32", "64"))
ggplot(data = df, aes(x = N, y = Time)) +
  geom_boxplot(outlier.colour = "black") +
  scale_y_log10(limits = c(60, 15425)) +
  labs(y = "Convergence time") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"))

df <- data.frame(N = rep(N_vec, each = n_rep), Time = c(conv_times_list[[5]]))
df$N <- factor(df$N, levels = c("1", "2", "4", "8", "16", "32", "64"))
ggplot(data = df, aes(x = N, y = Time)) +
  geom_boxplot(outlier.colour = "black") +
  scale_y_log10(limits = c(60, 15425)) +
  labs(y = "Convergence time") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"))

df <- data.frame(N = rep(N_vec, each = n_rep), Time = c(conv_times_list[[6]]))
df$N <- factor(df$N, levels = c("1", "2", "4", "8", "16", "32", "64"))
ggplot(data = df, aes(x = N, y = Time)) +
  geom_boxplot(outlier.colour = "black") +
  scale_y_log10(limits = c(60, 15425)) +
  labs(y = "Convergence time") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"))


==> anc/code/Section_3_2/MTM_adaptive_conv_traceplots.R <==
# set the directory to where the code is
setwd()

# THIS SETS THE PROPOSAL IN MTM TO IID GAUSSIAN NOISE
prop_type<-"iid"; single_prop_type<-"gaussian"

# SET DIMENSIONALITY OF THE TARGET n
n<-50

# SET NUMBER OF MTM PARTICLES N
N_vec<-c(1, 5, 50, 500)

#### CHOOSE TARGET
target_type<-"gaussian" #"exponential" #"student_t" 

### CHOOSE NUMBER OF MCMC ITERATIONS
T<-10^3

## ALGORITHM FOR ADAPTATION PARAMETERS
kappa<-0.6
gamma_1<-function(t,c_0=1,c_1=kappa){
  return(c_0*t^(-c_1))
}

## STARTING VALUE FOR STEPSIZE SIGMA
sigma<-sqrt(2.7/n^(0.75))

## INITIALIZE FOR LOOP
set.seed(1)
x_norm_list<-vector("list",3)
ind_list<-0
for(weight_type in c("sqrt","Barker","target")){## choose algorithm
  ind_list<-ind_list+1
  
  ## SET TRESHOLDS (NEEDED TO RUN AND USED TO COMPUTE MIXING TIMES FOR BOXPLOTS; actually useless for traceplots)
  if(target_type=="gaussian"){x_norm_tresh<-sqrt(qchisq(p=0.95,df=n))}
  if(target_type=="exponential"){mean_<-2;sd_<-4.41;x_norm_tresh<-sqrt(n*mean_+qnorm(0.95)*sqrt(n)*sd_)}
  
  if(weight_type=="sqrt"){target_ap<-0.5}
  if(weight_type=="Barker"){target_ap<-0.5}
  if(weight_type=="target"){target_ap<-0.25}

  ## INITIALIZE VECTORS
  x_norm_matrix<-matrix(NA,nrow = T,ncol = length(N_vec))
  for (N in N_vec){
    # we run N = 1 only once because all algorithms are equivalent
    if(ind_list == 1 | N > 1){
    title<-paste("proposal=",prop_type,"-",single_prop_type,"; target=",target_type,"; weight=",weight_type,"; sigma=",round(sigma,3),"; N=",N,"; n=",n,";T=",T,sep="")
    print(title)
    source('functions_for_MTM.R')
    start_x<-function(n){rep(10,n)}  # start_x should produce a starting point for algorithm (n-dim vector)
    source('MTM_single_run_adapt.R')
    x_norm_matrix[,which(N==N_vec)]<-x_norm
    }
  }
  ## STORING
  x_norm_list[[ind_list]]<-x_norm_matrix
  
}

# we put the same results to all weight functions for N = 1
x_norm_list[[2]][, 1] <- x_norm_list[[3]][, 1] <- x_norm_list[[1]][, 1]

library(ggplot2)

df <- data.frame(N = rep(N_vec, each = T), Iteration = rep(1:T, length(N_vec)),
                 Norm = c(x_norm_list[[1]]))
df$N <- factor(df$N, levels = c("1", "5", "50", "500"))

ggplot(data = df, aes(x = Iteration, y = Norm, color = N)) +
  scale_color_manual(values=c("darkgreen", "orange", "red", "darkred")) +
  geom_line(size = 1.5) +
  scale_x_log10() +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

df <- data.frame(N = rep(N_vec, each = T), Iteration = rep(1:T, length(N_vec)),
                 Norm = c(x_norm_list[[2]]))
df$N <- factor(df$N, levels = c("1", "5", "50", "500"))

ggplot(data = df, aes(x = Iteration, y = Norm, color = N)) +
  scale_color_manual(values=c("darkgreen", "orange", "red", "darkred")) +
  geom_line(size = 1.5) +
  scale_x_log10() +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

df <- data.frame(N = rep(N_vec, each = T), Iteration = rep(1:T, length(N_vec)),
                 Norm = c(x_norm_list[[3]]))
df$N <- factor(df$N, levels = c("1", "5", "50", "500"))

ggplot(data = df, aes(x = Iteration, y = Norm, color = N)) +
  scale_color_manual(values=c("darkgreen", "orange", "red", "darkred")) +
  geom_line(size = 1.5) +
  scale_x_log10() +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

==> anc/code/Section_3_2/MTM_single_run_adapt.R <==
x<-start_x(n)
x_1<-rep(NA,T);x_1[1]<-x[1]
x_norm<-rep(NA,T);x_norm[1]<-sqrt(sum(x^2))
ap_vec<-rep(NA,T)
ESJ_vec<-rep(0,T)
current_mean_ap_vec<-rep(0,T)
sigma_adapt_vec<-rep(0,T)
current_mean_ap<-0
current_mean_ap_window<-0
for (t in 1:T){
  y<-r_going(x=x,N=N)
  weights_going_log<-apply(y,2,weight_fun_log,x=x)
  weights_going<-exp(weights_going_log-max(weights_going_log))
  probs_going<-weights_going/sum(weights_going)
  i<-sample.int(n=N,size=1,prob=probs_going)
  ref_points<-r_returning(x=x,N=N,y=y,i=i)
  weights_returning_log<-apply(ref_points,2,weight_fun_log,x=x)
  weights_returning<-exp(weights_returning_log-max(weights_returning_log))
  probs_returning<-weights_returning/sum(weights_returning)
  ap<-exp(target_log(y[,i])-target_log(x))*
    probs_returning[i]/probs_going[i]#RATIO OF PROP IF NOT SYMMETRIC
  ap<-min(ap,1)
  current_mean_ap_vec[t]<-current_mean_ap
  sigma_adapt_vec[t]<-sigma
  current_mean_ap<-(t-1)/t*current_mean_ap+ap/t
  log_sigma_2<-log(sigma^2)+gamma_1(1+t)*(ap-target_ap)
  sigma<-sqrt(exp(log_sigma_2))
  
  if (runif(1)<ap){
    ESJ_vec[t]<-sum((x-y[,i])^2)/length(x)
    x<-y[,i]
  }
  x_1[t]<-x[1]
  x_norm[t]<-sqrt(sum(x^2))
  ap_vec[t]<-ap
  t<-t+1
}


==> anc/code/Section_3_2/MTM_single_run_adapt_conv_time.R <==
x<-start_x(n)
x_1<-rep(NA,T);x_1[1]<-x[1]
x_norm<-rep(NA,T);x_norm[1]<-sqrt(sum(x^2))
ap_vec<-rep(NA,T)
ESJ_vec<-rep(0,T)
current_mean_ap_vec<-rep(0,T)
sigma_adapt_vec<-rep(0,T)
current_mean_ap<-0
current_mean_ap_window<-0
t<-1
while(x_norm[max(1,t-1)]>x_norm_tresh & t<T){
  y<-r_going(x=x,N=N)
  weights_going_log<-apply(y,2,weight_fun_log,x=x)
  weights_going<-exp(weights_going_log-max(weights_going_log))
  probs_going<-weights_going/sum(weights_going)
  i<-sample.int(n=N,size=1,prob=probs_going)
  ref_points<-r_returning(x=x,N=N,y=y,i=i)
  weights_returning_log<-apply(ref_points,2,weight_fun_log,x=x)
  weights_returning<-exp(weights_returning_log-max(weights_returning_log))
  probs_returning<-weights_returning/sum(weights_returning)
  ap<-exp(target_log(y[,i])-target_log(x))*
    probs_returning[i]/probs_going[i]#RATIO OF PROP IF NOT SYMMETRIC
  ap<-min(ap,1)
  current_mean_ap_vec[t]<-current_mean_ap
  sigma_adapt_vec[t]<-sigma
  
  ## ADAPTATION PHASE
  current_mean_ap<-(t-1)/t*current_mean_ap+ap/t
  log_sigma_2<-log(sigma^2)+gamma_1(1+t)*(ap-target_ap)
  sigma<-sqrt(exp(log_sigma_2))
  
  if (runif(1)<ap){
    ESJ_vec[t]<-sum((x-y[,i])^2)/length(x)
    x<-y[,i]
  }
  x_1[t]<-x[1]
  x_norm[t]<-sqrt(sum(x^2))
  ap_vec[t]<-ap
  t<-t+1
}
conv_time<-t

==> anc/code/Section_3_2/exponential_target.R <==
# EXPONENTIAL-T TARGET ####
target<-function(x){return( exp(-sum(abs(x)) ))}
f_target<-function(x){return( exp(-abs(x)) )}
g_prime<-function(x){return(-sign(x) )}
g_second<-function(x){return( rep(0,lenght(x))  )}
R_1<-1.3#2.15
R_2<-1.3
start_x<-function(n){return(sign(runif(n)-0.5)*rexp(n=n))}


==> anc/code/Section_3_2/functions_for_MTM.R <==
#### FUNCTIONS ###
r_going_iid<-function(x,N){
  return(replicate(n=N,x+single_prop(n=n,sigma=sigma)))
}
r_returning_iid<-function(x,N,y,i){
  ref_points<-r_going_iid(x=y[,i],N=N)
  ref_points[,i]<-x
  return(ref_points)
}
r_going_mirrow<-function(x,N){
  if(N==1){return(r_going_iid(x,1))}
  points<-replicate(n=N/2,single_prop(n=n,sigma=sigma))
  return(x+cbind(points,-points))
}
r_returning_mirrow<-function(x,N,y,i){
  if(N==1){return(r_returning_iid(x,1,y,i))}
  return(y[,i]-(y-x))
}
weight_target<-function(y_i,x){
  return(target(y_i)/target(x))
}
weight_sqrt<-function(y_i,x){
  return(sqrt(target(y_i)/target(x)))
}
weight_MH<-function(y_i,x){
  return(min(target(y_i)/target(x),1))
}
weight_Barker<-function(y_i,x){
  return(target(y_i)/(target(x)+target(y_i)))
}
weight_target_log<-function(y_i,x){
  return(target_log(y_i)-target_log(x))
}
weight_sqrt_log<-function(y_i,x){
  return((target_log(y_i)-target_log(x))/2)
}
weight_MH_log<-function(y_i,x){
  return(min(target_log(y_i)-target_log(x),0))
}
weight_Barker_log<-function(y_i,x){
  max_log<-max(target_log(y_i),target_log(x))
  return(target_log(y_i)-
           max_log-log(
    exp(target_log(y_i)-max_log)+
      exp(target_log(x)-max_log)
  ))
}

### CHOOSE PROPOSAL ####
if(prop_type=="iid"){r_going<-r_going_iid;r_returning<-r_returning_iid}
if(prop_type=="mirrow"){r_going<-r_going_mirrow;r_returning<-r_returning_mirrow}
if(single_prop_type=="gaussian"){
  single_prop<-function(n,sigma){return(rnorm(n=n,mean=rep(0,length(x)),sd = rep(sigma,length(x))))}
}
if(single_prop_type=="uniform"){
  single_prop<-function(n,sigma){return(runif(n=n,min=-sigma,max=sigma))}
}

### CHOOSE TARGET ####
if(target_type=="gaussian"){source('gaussian_target.R')}
if(target_type=="student_t"){source('student_t_target.R')}
if(target_type=="exponential"){source('exponential_target.R')}

### CHOOSE WEIGHT ####
if(weight_type=="target"){weight_fun<-weight_target;weight_fun_log<-weight_target_log}
if(weight_type=="sqrt"){weight_fun<-weight_sqrt;weight_fun_log<-weight_sqrt_log}
if(weight_type=="MH"){weight_fun<-weight_MH;weight_fun_log<-weight_MH_log}
if(weight_type=="Barker"){weight_fun<-weight_Barker;weight_fun_log<-weight_Barker_log}


==> anc/code/Section_3_2/gaussian_target.R <==
### NORMAL TARGET ####
R_1<-1.5
R_2<-1.5
target<-function(x){return(prod(1.65*exp(-x^2/2)))}
target_log<-function(x){return(sum(-x^2/2))}
f_target<-function(x){return(exp(-x^2/2))}
g_prime<-function(x){return(-x)}
g_second<-function(x){return(rep(-1,length(x)))}
start_x<-function(n){return(rnorm(n))}


==> anc/code/Section_3_2/student_t_target.R <==
### STUDENT-T TARGET ####
df<-4
f_target<-function(x){return(  (1+x^2/df)^(-(df+1)/2)  )}
target<-function(x){return(  prod(exp(0.6)*(1+x^2/df)^(-(df+1)/2)  ))}
target_log<-function(x){return( 0.6*n+sum(log((1+x^2/df)^(-(df+1)/2)  )))}
g_prime<-function(x){return(  -(df+1)*x/(df+x^2)  )}
g_second<-function(x){return(  -(df+1)*(df-x)^2/((df+x^2)^2)  )}
R_1<-1.6#3.8
R_2<-1.3
start_x<-function(n){return(rt(n=n,df=df))}

==> anc/code/Section_4_1.R <==
# functions to compute the acceptance rates

globally <- function(d, alpha){
  
  sigma <- 1 / d^alpha
  
  nb_iter <- 1000000
  
  vect_exp <- matrix(ncol = 1, nrow = nb_iter)
  
  for(i in 1:nb_iter){
    
    # we generate X
    X <- rnorm(d, mean = 0, sd = 1)
    
    # we generate Y
    Y <- rnorm(d, X / (1 + sigma^2), sd = sigma / sqrt(1 + sigma^2))
    
    # we compute the expectation
    vect_exp[i] <- min(1, exp((1 / (2 * (1 + sigma^2))) * sum((Y - X) * (Y + X))))
    
  }
  
  return(mean(vect_exp))
  
}

locally <- function(d, ell, alpha){
  
  sigma <- ell / d^alpha
  
  nb_iter <- 1000000
  
  vect_exp <- matrix(ncol = 1, nrow = nb_iter)
  
  for(i in 1:nb_iter){
    
    # we generate X
    X <- rnorm(d, mean = 0, sd = 1)
    
    # we generate Y
    Y <- rnorm(d, 2 * X / (2 + sigma^2), sd = sqrt(2 * sigma^2 / (2 + sigma^2)))
    
    # we compute the expectation
    vect_exp[i] <- min(1, exp(-sigma^2 / (2 * (2 + sigma^2)^2) * sum((Y - X) * (Y + X))))
    
  }
  
  return(mean(vect_exp))
  
}

seq_d <- as.matrix(c(seq(10, 90, by = 10), seq(100, 1000, by = 100), seq(1100, 11000, by = 1000)))

require(parallel)
cl <- makeCluster(15)
clusterExport(cl, c("globally", "locally"))

# the following lines take about 6 hours on a i9 with 16 threads 
system.time(vect_rates_glo_0_5 <- parApply(cl, seq_d, 1, globally, alpha = 1/2))
system.time(vect_rates_glo_0_4 <- parApply(cl, seq_d, 1, globally, alpha = 0.4))
system.time(vect_rates_glo_0_6 <- parApply(cl, seq_d, 1, globally, alpha = 0.6))
system.time(vect_rates_loc_0_17 <- parApply(cl, seq_d, 1, locally, ell = 2^{2/3}, alpha = 1/6))
system.time(vect_rates_loc_0_2 <- parApply(cl, seq_d, 1, locally, ell = 2^{2/3}, alpha = 0.2))
system.time(vect_rates_loc_0_13 <- parApply(cl, seq_d, 1, locally, ell = 2^{2/3}, alpha = 2/15))

stopCluster(cl)

limiting_1_over_2 <- rep(2 * pnorm(-1/2), length(seq_d))

df <- data.frame(case = rep(c("2/5", "1/2", "Limit for 1/2", "3/5"), each = nrow(seq_d)),
                 d = rep(seq_d, 4),
                 rates = c(vect_rates_glo_0_4, vect_rates_glo_0_5, limiting_1_over_2, vect_rates_glo_0_6))
df$case <- factor(df$case, levels = c("2/5", "1/2", "Limit for 1/2", "3/5"))

library(ggplot2)
ggplot(data = df, aes(x = d, y = rates, group = case)) +
  geom_line(size = 1, aes(linetype = case, color = case)) +
  labs(x = "d", y = "Exp. acc. prob.") +
  ylim(0.2, 0.86) +
  scale_linetype_manual(values = c("solid", "solid", "dashed", "solid")) +
  scale_color_manual(values = c("red", "green", "black", "orange")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 11), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 12))

ell <- 2^{2/3}
limiting_1_over_6 <- rep(2 * pnorm(-ell^3/2^3), length(seq_d))

df <- data.frame(case = rep(c("2/15", "1/6", "Limit for 1/6", "2/5"), each = nrow(seq_d)),
                 d = rep(seq_d, 4),
                 rates = c(vect_rates_loc_0_13, vect_rates_loc_0_17, limiting_1_over_6, vect_rates_loc_0_2))
df$case <- factor(df$case, levels = c("2/15", "1/6", "Limit for 1/6", "2/5"))

ggplot(data = df, aes(x = d, y = rates, group = case)) +
  geom_line(size = 1, aes(linetype = case, color = case)) +
  labs(x = "d", y = "Exp. acc. prob.") +
  ylim(0.2, 0.86) +
  scale_linetype_manual(values = c("solid", "solid", "dashed", "solid")) +
  scale_color_manual(values = c("red", "green", "black", "orange")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 11), axis.title.x = element_text(face = "italic"), legend.title = element_blank(), legend.text = element_text(size = 12))

# optimization of speed measures
speed_locally <- function(ell){
  
  return(ell^2 * 2 * pnorm(-ell^3 / 2^3))
  
}

optimize(speed_locally, c(0, 5), tol = 0.0001, maximum = TRUE)

speed_globally <- function(ell){
  
  return(ell^2 * 2 * pnorm(-ell / 2))
  
}

optimize(speed_globally, c(0, 5), tol = 0.0001, maximum = TRUE)

# plot of the speed measures
seq_ell <- seq(0.01, 5, by = 0.01)
seq_globally <- seq_ell^2 * 2 * pnorm(-seq_ell / 2)
seq_locally <-  seq_ell^2

df <- data.frame(Weight = rep(c("Locally-bal.", "Globally-bal."), each = length(seq_ell)),
                 ell = rep(seq_ell, 2),
                 speed = c(seq_locally, seq_globally))
df$Weight <- factor(df$Weight, levels = c("Locally-bal.", "Globally-bal."))

ggplot(data = df, aes(x = ell, y = speed)) +
  geom_line(size = 1, aes(color = Weight)) +
  geom_point(aes(x = 2.381, y = 1.326), colour = "red") +
  labs(x = "\u2113", y = "Speed") +
  ylim(0, 9) +
  xlim(0, 3) +
  scale_color_manual(values=c("darkgreen", "red")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14), legend.text = element_text(size = 12))

==> anc/code/Section_4_3.R <==
# log of pi
log_pi <- function(x){
  
  return(sum(dnorm(x, mean = 0, sd = 1, log = TRUE)))
  
}

# the weight functions
g_glo <- function(y, x){
  
  return(exp(log_pi(y) - log_pi(x)))
  
}

g_sqrt <- function(y, x){
  
  return(sqrt(exp(log_pi(y) - log_pi(x))))
  
}

g_barker <- function(y, x){
  
  z <- exp(log_pi(y) - log_pi(x))
  
  return(z / (1 + z))
  
}

ESJD <- function(nb_iter, d, ell, N, g){
  
  ESJD <- 0
  mat_y <- matrix(ncol = N, nrow = d)
  mat_z <- matrix(ncol = N, nrow = d)
  acc_rate <- 0
  
  for(i in 1:nb_iter){
    
    # sample x
    x <- rnorm(d, mean = 0, sd = 1)
    
    # sample y
    for(j in 1:N){
      
      mat_y[, j] <- rnorm(d, mean = x, sd = ell / sqrt(d))
      
    }
    
    w_x <- apply(mat_y, 2, g, x = x)
    
    J <- sample.int(N, size = 1, prob = w_x)
    y <- mat_y[, J]
    
    # sample z
    mat_z[, 1] <- x
    
    for(j in 2:N){
      
      mat_z[, j] <- rnorm(d, mean = y, sd = ell / sqrt(d))
      
    }
    
    w_y <- apply(mat_z, 2, g, x = y)
    
    # accept/reject
    part1 <- log_pi(y) - log_pi(x)
    part2 <- log(w_y[1] / sum(w_y)) - log(w_x[J] / sum(w_x))
    acc <- part1 + part2
    
    if(log(runif(1)) <= acc){
      
      ESJD <- sum((y - x)^2) + ESJD
      acc_rate <- acc_rate + 1
      
    }
    
  }
  
  print(acc_rate / nb_iter)
  
  return(ESJD / nb_iter)
  
}

require(parallel)
cl <- makeCluster(15)
clusterExport(cl, c("log_pi", "g_glo", "g_sqrt", "g_barker", "ESJD"))

# we compute ESJD for fixed ell and d with varying N to see that ESJD comes up and then down for globally-balanced MTM
seq_N <- as.matrix(seq(2, 500, by = 12))
# we fix ell at the value that maximizes ESJD for N = 5, which is the same for all MTM algorithms
# the following lines take about 40 hours on a i9 with 16 threads
system.time(ESJD_N_d_50_glo <- parApply(cl, seq_N, 1, ESJD, nb_iter = 1000000, d = 50, ell = 3.2, g = g_glo))
system.time(ESJD_N_d_50_sqrt <- parApply(cl, seq_N, 1, ESJD, nb_iter = 1000000, d = 50, ell = 3.2, g = g_sqrt))
system.time(ESJD_N_d_50_barker <- parApply(cl, seq_N, 1, ESJD, nb_iter = 1000000, d = 50, ell = 3.2, g = g_barker))

df <- data.frame(Weight = rep(c("Globally-bal.", "Sqrt", "Barker"), each = length(seq_N)), N = rep(seq_N, 3),
                 ESJD = c(ESJD_N_d_50_glo, ESJD_N_d_50_sqrt, ESJD_N_d_50_barker))

library(ggplot2)
ggplot(data = df, aes(x = N, y = ESJD, shape = Weight)) +
  geom_point(size = 1.5) + geom_line(size = 0.5) +
  scale_color_manual(values = c("darkgreen",  "orange", "red")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14), legend.text = element_text(size = 12))

# we compute ESJD as a function of ell when d = 50 for several values of N
system.time(ESJD_ell_N_5_d_50_glo <- parApply(cl, seq_ell, 1, ESJD, nb_iter = 100000, d = 50, N = 5, g = g_glo))
system.time(ESJD_ell_N_5_d_50_sqrt <- parApply(cl, seq_ell, 1, ESJD, nb_iter = 100000, d = 50, N = 5, g = g_sqrt))
system.time(ESJD_ell_N_5_d_50_barker <- parApply(cl, seq_ell, 1, ESJD, nb_iter = 100000, d = 50, N = 5, g = g_barker))

system.time(ESJD_ell_N_50_d_50_glo <- parApply(cl, seq_ell, 1, ESJD, nb_iter = 100000, d = 50, N = 50, g = g_glo))
system.time(ESJD_ell_N_50_d_50_sqrt <- parApply(cl, seq_ell, 1, ESJD, nb_iter = 100000, d = 50, N = 50, g = g_sqrt))
system.time(ESJD_ell_N_50_d_50_barker <- parApply(cl, seq_ell, 1, ESJD, nb_iter = 100000, d = 50, N = 50, g = g_barker))

system.time(ESJD_ell_N_500_d_50_glo <- parApply(cl, seq_ell, 1, ESJD, nb_iter = 100000, d = 50, N = 500, g = g_glo))
system.time(ESJD_ell_N_500_d_50_sqrt <- parApply(cl, seq_ell, 1, ESJD, nb_iter = 100000, d = 50, N = 500, g = g_sqrt))
system.time(ESJD_ell_N_500_d_50_barker <- parApply(cl, seq_ell, 1, ESJD, nb_iter = 100000, d = 50, N = 500, g = g_barker))

system.time(ESJD_ell_N_5000_d_50_glo <- parApply(cl, seq_ell, 1, ESJD, nb_iter = 100000, d = 50, N = 5000, g = g_glo))
system.time(ESJD_ell_N_5000_d_50_sqrt <- parApply(cl, seq_ell, 1, ESJD, nb_iter = 100000, d = 50, N = 5000, g = g_sqrt))
system.time(ESJD_ell_N_5000_d_50_barker <- parApply(cl, seq_ell, 1, ESJD, nb_iter = 100000, d = 50, N = 5000, g = g_barker))

df <- data.frame(N = rep(c("5", "50", "500", "5000"), each = length(seq_ell)),
                 ell = rep(seq_ell, 4),
                 ESJD = c(ESJD_ell_N_5_d_50_glo, ESJD_ell_N_50_d_50_glo, ESJD_ell_N_500_d_50_glo, ESJD_ell_N_5000_d_50_glo))

ggplot(data = df, aes(x = ell, y = ESJD, color = N)) +
  scale_color_manual(values=c("darkgreen", "orange", "red", "darkred")) +
  geom_line(size = 1.5) +
  labs(x = "\u2113") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12)) +
  ylim(0, 25)

df <- data.frame(N = rep(c("5", "50", "500", "5000"), each = length(seq_ell)),
                 ell = rep(seq_ell, 4),
                 ESJD = c(ESJD_ell_N_5_d_50_sqrt, ESJD_ell_N_50_d_50_sqrt, ESJD_ell_N_500_d_50_sqrt, ESJD_ell_N_5000_d_50_sqrt))

ggplot(data = df, aes(x = ell, y = ESJD, color = N)) +
  scale_color_manual(values=c("darkgreen", "orange", "red", "darkred")) +
  geom_line(size = 1.5) +
  labs(x = "\u2113") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12)) +
  ylim(0, 25)

df <- data.frame(N = rep(c("5", "50", "500", "5000"), each = length(seq_ell)),
                 ell = rep(seq_ell, 4),
                 ESJD = c(ESJD_ell_N_5_d_50_barker, ESJD_ell_N_50_d_50_barker, ESJD_ell_N_500_d_50_barker, ESJD_ell_N_5000_d_50_barker))

ggplot(data = df, aes(x = ell, y = ESJD, color = N)) +
  scale_color_manual(values=c("darkgreen", "orange", "red", "darkred")) +
  geom_line(size = 1.5) +
  labs(x = "\u2113") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12)) +
  ylim(0, 25)

==> anc/code/Section_5/Code_Section5/Commands_sim_original_params.m <==
%Script to calculate the tumour burden for various numbers of priming doses.
%Up to 7 different priming doses with the tumour burden being the integral
%from the final priming dose until 15 days later or the integral from the
%first priming dow until 15 days after the last priming dose

%% Load parameters
%Immunotherapy (Turned off)
PA.AdminNumber = 1; %Need this for the code to run, even if no immunotherapy is actually administered
PA.StartTime = 0;
PA.Offset = 1; %Dosed every day 
PA.Admin = 0; % Administer no immunotherapy 
PA.Vol = 7; %volume of absorption
PA.kabs = 6.6311; % absorption rate
PA.AvailFrac =0.85; 

% Viral therapy- The dosing strategy is loaded in the loop
%PA.ViralStartTime = 0;
PA.ViralOffset = 1; %Dosed at a maximum of once daily
PA.Viralkabs = 20; % absorption rate
PA.ViralAvailFrac = 1;

%Set baseline model parameters
PA.a1 =  1.662718177543053; %4T1 tumour growth parameters
PA.a2 = 1.444183287717442;%4T1 tumour growth parameters
PA.d1 =  0;
PA.d2 = 0.295260097294696;%4T1 tumour growth parameters
PA.d3 = PA.d2;
PA.tau = 33.7/24 - 1/PA.a2; % From Sato 2016 mean intermitotic time - the expected time in G1- gives a lower bound on a_2. 
PA.IntermitoticSD = 6.7/24;  % From Sato 2016 SD on intermitotic time

%Distribution Specific Parameters
PA.N = round(PA.tau.^2./PA.IntermitoticSD^2); % round((33.7./24)^2./(6.7./24));
PA.TransitRate = PA.N./PA.tau; % Transit rate across compartments
PA.d3Hat = PA.N./PA.tau.*(exp(PA.d3.*PA.tau./(PA.N+1))-1);
PA.d3HatR = PA.d3Hat;

%Viral parameters VV Strain
PA.kappaPrimer =  0.054058; %Infection rate [1/month]   ;
PA.deltaPrimer =  2.484864086006999; % Death rate of infected cells [1/month] ;
PA.alphaPrimer =  1.120771;  %Dying infected cell to virion conversion [virions/cell];
PA.omegaPrimer =  40.282073356365977;   %Virion decay rate [1/month].
PrimerDose = 1e2; %Amount of Primer (VV) administered

%Viral parameters VSV Strain (BOOSTER)
PA.kappaBooster =  0.065563768; %Infection rate [1/month]   ;
PA.deltaBooster =  11.003239918554174; % Death rate of infected cells [1/month] ;
PA.alphaBooster =  1.131130932;  %Dying infected cell to virion conversion [virions/cell];
PA.omegaBooster =  38.685206250628028;   %Virion decay rate [1/month].
BoosterDose = 1e3; %Amount of Boosters (VSV) administered

%Strain independnent contact rate
PA.eta12 =  0.510538277701167;  % virion half effect contact rate, Strain independent

% Cytokine Parameters
PA.CprodHomeo = 0.00039863;   %Homeostatic cytokine production [ng/mL/month]
PA.CprodMax =  1.429574637713578;   % Maximal cytokine production rate [ng/mL/month]
PA.C12 = 0.739376299393775; % Half effect in cytokine production [cells/month]
PA.kel = 0.16139;   % elimination rate of cytokine [1/month]

%Immune Parameters
PA.kp = 9.23124604834137;    % contact rate with phagocytes [1/month]
PA.kq = 0.06483950327214;  % factor in denominator of Q phagocytosis term [Unitless] 
PA.ks = PA.kq; % factor in denominator of S phagocytosis term [Unitless]
PA.P12 = 0.000114983672183;    % Half effect in cytokine driven phagocyte production [ng/mL]
PA.gammaP = 0.35; % From Barrish 2017 PNAS elimination rate of phagocyte [1/month]
PA.Kcp = 4.6754;  % From Barrish 2017 PNAS conversion of cytokine into phagocyte [cells/ng/mL]
PA.KcpBooster = 3.081693813811469; % Kcp when VV has primed the tumour microenvironment and VSV is injected

%Resistant Parameters
PA.nu = 1e-10;  %  Mutation probability
PA.a1R = PA.a1;
PA.a2R = PA.a2;
PA.d1R = PA.d1;
PA.d2R = PA.d2;
PA.d3R = PA.d3;

PA.a1 =  1.662718177543053; %Transit Rate Quiescent [1/month]
PA.a2 = 1.444183287717442;%1.758233712464858.*30  ; %Transit Rate G1 [1/month]
PA.d1 =  0; %Death Rate Quiescent [1/month]
PA.d2 =  0.295260097294696;%0.539325116600707.*30; %Death Rate G1 [1/month]
PA.d3 = PA.d2; %Death rate Mitotic [1/month]
PA.tau = 33.7/24-1/PA.a2;%(33.7/24 - 30/PA.a2)./30; % From Sato 2016 mean intermitotic time - the expected time in G1- gives a lower bound on a_2. 
PA.IntermitoticSD = 6.7/24;%/30;  % From Sato 2016 SD on intermitotic time
PA.kp =  9.23124604834137; %Infection rate [1/month]   ;
PA.kq =  0.064839;%4.962123414821151.*30; % Death rate of infected cells [1/month] ;
PA.ks = PA.kq; % factor in denominator of S phagocytosis term [Unitless]
PA.Kcp = 4.6754;%.*30;  % From Barrish 2017 PNAS conversion of cytokine into phagocyte [cells/ng/mL]

% Resistant parameters
PA.a1R = PA.a1;
PA.a2R = PA.a2;
PA.d1R = PA.d1;
PA.d2R = PA.d2;
PA.d3R = PA.d3;

PA.TransitRate = PA.N./PA.tau; %must recalculate transit rate, as the delay varies
PA.CStar = PA.CprodHomeo./PA.kel;
PA.PStar = (1./PA.gammaP).*(PA.Kcp.*PA.CStar./(PA.P12+PA.CStar));
PA.d3Hat = PA.N./PA.tau.*(exp(PA.d3.*PA.tau./(PA.N+1))-1);
PA.d3HatR = PA.d3Hat;

PA.TotalCells = 1e5; 
PA.DeathTime = 2 ;
%% Set initial conditions

%Calculate the cell cycle duration
TotalTime = 1/PA.a1 +1/(PA.a2+PA.d2)+PA.tau;
% Initial Conditions
QIC = (1/PA.a1./TotalTime).*PA.TotalCells.*(1-PA.nu); %100;
SIC = (1/(PA.a2+PA.d2)./TotalTime).*PA.TotalCells.*(1-PA.nu);  %100;
TCIC = (PA.tau./TotalTime).*PA.TotalCells.*(1-PA.nu).*ones(1,PA.N)./PA.N; %Transit compartment ICs
NCIC = (PA.tau./TotalTime).*PA.TotalCells.*(1-PA.nu);
IIC = 0;
VIC = 0;
CIC =  PA.CprodHomeo./PA.kel;
PIC =   PA.Kcp.*CIC./((PA.P12+CIC).*PA.gammaP);
% Resistant Strain ICs
RIC =   (1/PA.a1./TotalTime).*PA.TotalCells.*(PA.nu); %
RSIC =   (1/(PA.a2+PA.d2)./TotalTime).*PA.TotalCells.*(PA.nu); %
ResistantTCIC =   (PA.tau./TotalTime).*PA.TotalCells.*(PA.nu).*ones(1,PA.N)./PA.N; 
ResistantTotalCellsIC =   (PA.tau./TotalTime).*PA.TotalCells.*(PA.nu);
InitialConditions = [QIC,SIC,IIC,VIC,TCIC,CIC,PIC,NCIC,RIC,RSIC,ResistantTCIC,ResistantTotalCellsIC];


    
%% Set prime and booster (enhancer and VSV) dosing
PA.ViralAdminNumberStrainPrimer =1; % maximal number of Strain primer
PA.ViralAdminNumberStrainBooster = 1; % maximal number of Strain booster
        
ViralTherapyDosesStrainPrimer = ones(1,1); % Create a dose vector with jj priming dosess administered on consecutive days
ViralTherapyDosesStrainBooster = ones(1,1); % Create a dose vector with jj priming dosess administered on consecutive days
        
PA.ViralStartTimePrimer = 6; %first primer day
PA.ViralStartTimeBooster = 8; %booster administration day
        
PA.ViralAdminStrainPrimer =  ViralTherapyDosesStrainPrimer.*PrimerDose;%*dosage_pert_array(jj);%.*dosage_pert_mat{dcount}{jj}; %Amount of virus administered
PA.ViralAdminStrainBooster = ViralTherapyDosesStrainBooster.*BoosterDose; %Amount of virus administered

%% Run simulation
% Time interval
tf = (20); % End time is 15 days after last priming dose.
tstep = floor(tf./20);
totaltime = [0 tf];
    tic    
[solTreat PAN] =  model_solver_primer_number_KCP(PA,totaltime,InitialConditions);
    toc   
%calculating tumour burden from last primer
TimeSeries = linspace(0,tf,1001); %Create 1000 evenly space points between 0 and tf
EvalSol = deval(solTreat,TimeSeries); %Evaluate the solution at the collocation points
TrapFun = EvalSol(1,:)+ EvalSol(2,:)+ EvalSol(3,:)+ EvalSol(PAN+7,:)+ EvalSol(PAN+8,:)+ EvalSol(PAN+9,:)+ EvalSol(PAN+PAN+10,:)+ EvalSol(PAN+PAN+12,:); % Find the tumour burden at the collocation points.
    
%% Plot figures
figure

subplot(2,2,1)
hold on 
yyaxis left
plot(TimeSeries,EvalSol(1,:),'LineWidth',2)
plot(TimeSeries,EvalSol(2,:),'LineWidth',2)
ylabel('No. of cells')
yyaxis right
plot(TimeSeries,EvalSol(3,:),'LineWidth',2)
plot(TimeSeries,EvalSol(PAN+PAN+11,:),'LineWidth',2)
ylabel('No. of cells')
legend('Q(t)','G_1(t)','I_VSV','I_VV')
set(gca,'FontSize',13)

subplot(2,2,2)
hold on 
yyaxis left
plot(TimeSeries,EvalSol(PAN+8,:),'LineWidth',2)
ylabel('No. of cells')
yyaxis right
plot(TimeSeries,EvalSol(PAN+9,:),'LineWidth',2)
ylabel('No. of cells')
legend('Q_R(t)','G_{1,R}(t)')
set(gca,'FontSize',13)

subplot(2,2,3)
hold on 
yyaxis left
plot(TimeSeries,EvalSol(4,:),'LineWidth',2)
ylabel('VSV virion count')
yyaxis right
plot(TimeSeries,EvalSol(PAN+PAN+12,:),'LineWidth',2)
ylabel('VV virion count')
legend('V_{VSV}(t)','V_{VV}(t)')
set(gca,'FontSize',13)

subplot(2,2,4)
hold on 
yyaxis left
plot(TimeSeries,EvalSol(PAN+5,:),'LineWidth',2)
ylabel('Cytokine concentration')
hold on 
yyaxis right
plot(TimeSeries,EvalSol(PAN+6,:),'LineWidth',2)
ylabel('No. of phagocytes')
legend('C(t)','P(t)')
set(gca,'FontSize',13)
       




==> anc/code/Section_5/Code_Section5/MTM_barker_adap_diag.m <==
function [logtheta_hist rate_acc nanflag logpost_hist L_hist logaccrate_hist]=MTM_barker_adap_diag(theta_init,T,L,logPost,N)
L_hist=L;
logaccrate_hist=[];
logtheta_init=log(theta_init);
logtheta=log(theta_init);
nanflag=0;
d=size(theta_init,2);
sqrM=eye(d);
acc=0;
logPostExpCurr=logPost(exp(logtheta_init))+sum(logtheta_init);
stepsize=[1:T+1].^(-0.6);

diag_std_dev=diag([0.1677    0.1122    0.6662    1.1230    1.6727    0.2050    0.5516    0.8696    1.5909    0.6076    0.5595    1.1281    1.1259    1.6126]);

for t=1:T
    [t acc L*T]
    tic
    c=zeros(1,N);
    parfor (jj=1:N,10)
    logtheta_prop(jj,:)=logtheta+(L/sqrt(d)*sqrM*diag_std_dev*randn(d,1))';
    logPostExpProp(jj)=logPost(exp(logtheta_prop(jj,:)))...
        +sum(logtheta_prop(jj,:));
    c(jj)=max(logPostExpCurr,logPostExpProp(jj));
    if c(jj)==Inf
    logweight(jj)=1e15;    
    else
    logweight(jj)=logPostExpProp(jj)-...
        log(exp(logPostExpCurr-c(jj))+exp(logPostExpProp(jj)-c(jj)))-c(jj);    
    end
    end
    
    if N==1
        wei_distr=1;
    else
        wei_distr=exp(logweight-max(logweight))/sum(exp(logweight-max(logweight)));
    end


    if sum(isnan(wei_distr))>0
        nanflag=nanflag+1;
        isnanflag=1;
        while isnanflag
               parfor (jj=1:N)
                    logtheta_prop(jj,:)=logtheta+(L/sqrt(d)*sqrM*diag_std_dev*randn(d,1))';
                    logPostExpProp(jj)=logPost(exp(logtheta_prop(jj,:)))...
                        +sum(logtheta_prop(jj,:));
                    logweight(jj)=logPostExpProp(jj)-log(exp(logPostExpCurr)+exp(logPostExpProp(jj)));    
               end
               wei_distr=exp(logweight)/sum(exp(logweight));
               isnanflag=(sum(isnan(wei_distr))>0);
        end
    end

    J=sum([1:N].*mnrnd(1,wei_distr));
       
    c=zeros(1,N);
    parfor(jj=1:N-1,10)
        logtheta_back(jj,:)=logtheta_prop(J,:)...
            +(L/sqrt(d)*sqrM*diag_std_dev*randn(d,1))';
    logPostExpBack(jj)=logPost(exp(logtheta_back(jj,:)))...
        +sum(logtheta_back(jj,:));
    c(jj)=max(logPostExpProp(J),logPostExpBack(jj));
    if c(jj)==Inf
        logweight_back(jj)=1e15;
    else
        logweight_back(jj)=logPostExpBack(jj)...
        -log(exp(logPostExpProp(J)-c(jj))+exp(logPostExpBack(jj)-c(jj)))-c(jj);
    end
    end

    logtheta_back(N,:)=logtheta;
    logweight_back(N)=logPostExpCurr-logPostExpProp(J);
        
    log_acc=log(sum(exp(logweight-max(logweight))))+max(logweight)...
            -log(sum(exp(logweight_back-max(logweight_back))))-max(logweight_back);
        
    if log(rand(1))<log_acc
           logtheta=logtheta_prop(J,:);
           acc=acc+1;
           logPostExpCurr=logPostExpProp(J);
    end
    
    logL2=log(L^2)+stepsize(t+1)*(min(exp(log_acc),1)-0.5);
    L=sqrt(exp(logL2));
    
    toc

    logtheta_hist(t,:)=logtheta;
    logaccrate_hist(t)=log_acc;
    logpost_hist(t)=logPostExpCurr;
    L_hist(t+1)=L;
end
rate_acc=acc/T;

==> anc/code/Section_5/Code_Section5/MTM_glob_adap_diag.m <==
function [logtheta_hist rate_acc cnt_nan logpost_hist L_hist logaccrate_hist]=MTM_glob_adap_diag(theta_init,T,L,logPost,N)
L_hist=L;
logaccrate_hist=[];
logtheta_init=log(theta_init);
logtheta=logtheta_init;
cnt_nan=0;
d=size(theta_init,2);
sqrM=eye(d);
acc=0;
logPostExpCurr=logPost(exp(logtheta_init))+sum(logtheta_init);
stepsize=[1:T+1].^(-0.6);

diag_std_dev=diag([0.1677    0.1122    0.6662    1.1230    1.6727    0.2050    0.5516    0.8696    1.5909    0.6076    0.5595    1.1281    1.1259    1.6126]);

for t=1:T
    tic
    [t  acc L*T]
    logthetaprop_value(t)=logPostExpCurr;
    parfor (jj=1:N,10)
    logtheta_prop(jj,:)=logtheta+(L/sqrt(d)*sqrM*diag_std_dev*randn(d,1))';
    logPostExpProp(jj)=logPost(exp(logtheta_prop(jj,:)))...
        +sum(logtheta_prop(jj,:));
    logweight(jj)=logPostExpProp(jj)-logPostExpCurr;    
    end
    
    if N==1
        wei_distr=1;
    else
        wei_distr=exp(logweight-max(logweight))/sum(exp(logweight-max(logweight)));
    end


    if sum(isnan(wei_distr))>0
        cnt_nan=cnt_nan+1;
        isnanflag=1;
        while isnanflag
            parfor (jj=1:N,50)
                logtheta_prop(jj,:)=logtheta+(L/sqrt(d)*sqrM*diag_std_dev*randn(d,1))';
                logPostExpProp(jj)=logPost(exp(logtheta_prop(jj,:)))...
                    +sum(logtheta_prop(jj,:));
                logweight(jj)=logPostExpProp(jj)-logPostExpCurr;  
            end
        wei_distr=exp(logweight)/sum(exp(logweight));
        isnanflag=(sum(isnan(wei_distr))>0);
        end
    end

    
    J=sum([1:N].*mnrnd(1,wei_distr));
    
   
    
    parfor (jj=1:N-1,10)
    logtheta_back(jj,:)=logtheta_prop(J,:)...
            +(L/sqrt(d)*sqrM*diag_std_dev*randn(d,1))';
    logPostExpBack(jj)=logPost(exp(logtheta_back(jj,:)))...
        +sum(logtheta_back(jj,:));
    logweight_back(jj)=logPostExpBack(jj)-logPostExpProp(J);
    end

    logtheta_back(N,:)=logtheta;
    logweight_back(N)=logPostExpCurr-logPostExpProp(J);
    log_acc=logPostExpCurr+log(sum(exp(logweight-max(logweight))))+max(logweight)...
            -logPostExpProp(J)-log(sum(exp(logweight_back-max(logweight_back))))-max(logweight_back);
        
        if log(rand(1))<log_acc
           logtheta=logtheta_prop(J,:);
           acc=acc+1;
           logPostExpCurr=logPostExpProp(J);
        end
        
    logL2=log(L^2)+stepsize(t+1)*(min(1,exp(log_acc))-0.25);
    L=sqrt(exp(logL2));
    
    toc
     logtheta_hist(t,:)=logtheta;
     logaccrate_hist(t,:)=log_acc;
     logpost_hist(t)=logPostExpCurr;
     L_hist(t+1)=L;
end
rate_acc=acc/T;


==> anc/code/Section_5/Code_Section5/MTM_sqrt_adap_diag.m <==
function [logtheta_hist rate_acc nanflag logpost_hist L_hist logaccrate_hist]=MTM_sqrt_adap_diag(theta_init,T,L,logPost,N)
L_hist=L;
logaccrate_hist=[];
logtheta_init=log(theta_init);
logtheta=log(theta_init);
nanflag=0;
d=size(theta_init,2);
sqrM=eye(d);
acc=0;
logPostExpCurr=logPost(exp(logtheta_init))+sum(logtheta_init);
stepsize=[1:T+1].^(-0.6);
diag_std_dev=diag([0.1677    0.1122    0.6662    1.1230    1.6727    0.2050    0.5516    0.8696    1.5909    0.6076    0.5595    1.1281    1.1259    1.6126]);


for t=1:T
   [t acc L*T]
    tic
    parfor (jj=1:N)
    logtheta_prop(jj,:)=logtheta+(L/sqrt(d)*diag_std_dev*sqrM*randn(d,1))';
    logPostExpProp(jj)=logPost(exp(logtheta_prop(jj,:)))...
        +sum(logtheta_prop(jj,:));
    logweight(jj)=(1/2)*(logPostExpProp(jj)-logPostExpCurr);    
    end
    
    if N==1
        wei_distr=1;
    else
        wei_distr=exp(logweight-max(logweight))/sum(exp(logweight-max(logweight)));
    end


    if sum(isnan(wei_distr))>0
        nanflag=nanflag+1;
        isnanflag=1;
        while isnanflag
              parfor (jj=1:N)
                logtheta_prop(jj,:)=logtheta+(L/sqrt(d)*diag_std_dev*sqrM*randn(d,1))';
                logPostExpProp(jj)=logPost(exp(logtheta_prop(jj,:)))...
                    +sum(logtheta_prop(jj,:));
                logweight(jj)=(1/2)*(logPostExpProp(jj)-logPostExpCurr);    
             end
               wei_distr=exp(logweight)/sum(exp(logweight));
               isnanflag=(sum(isnan(wei_distr))>0);
        end
    end











    J=sum([1:N].*mnrnd(1,wei_distr));
    
   
    
    parfor (jj=1:N-1)
        logtheta_back(jj,:)=logtheta_prop(J,:)...
            +(L/sqrt(d)*sqrM*diag_std_dev*randn(d,1))';
    logPostExpBack(jj)=logPost(exp(logtheta_back(jj,:)))...
        +sum(logtheta_back(jj,:));
    logweight_back(jj)=(1/2)*(logPostExpBack(jj)-logPostExpProp(J));
    end

    logtheta_back(N,:)=logtheta;
    logweight_back(N)=logPostExpCurr-logPostExpProp(J);
    log_acc=log(sum(exp(logweight-max(logweight))))+max(logweight)...
            -log(sum(exp(logweight_back-max(logweight_back))))-max(logweight_back);
        
        if log(rand(1))<log_acc
           logtheta=logtheta_prop(J,:);
           acc=acc+1;
           logPostExpCurr=logPostExpProp(J);
        end
        
     logL2=log(L^2)+stepsize(t+1)*(min(1,exp(log_acc))-0.5);
     L=sqrt(exp(logL2));
    
     toc
     
     logtheta_hist(t,:)=logtheta;
     logaccrate_hist(t)=log_acc;
     logpost_hist(t)=logPostExpCurr;
     L_hist(t+1)=L;
end
rate_acc=acc/T;

==> anc/code/Section_5/Code_Section5/evalLogPost.m <==
function logPost=evalLogPost(theta,Y,sig_add_noise,meanPrior,varPrior,time_resolution)
d=max(size(theta));
param=translateToParam(theta);
logPost=0;
try
    mu=solveODE(param,time_resolution);
catch
    logPost=-1e15;
end

if logPost==0
nb_individuals=size(Y,3);
loglike=0;
for k=1:nb_individuals
    loglike=loglike-(1/(2*sig_add_noise(1)^2))*norm(Y(1,:,k)-mu(1,:))^2 ...
    -(1/(2*sig_add_noise(2)^2))*norm(Y(2,:,k)-mu(2,:)).^2 ...
    -(1/(2*sig_add_noise(3)^2))*norm(Y(3,:,k)-mu(3,:)).^2 ...
    -(1/(2*sig_add_noise(4)^2))*norm(Y(4,:,k)-mu(4,:)).^2;
end
logPost=loglike+log(mvnpdf(theta,meanPrior(1:d),varPrior(1:d)));
end

==> anc/code/Section_5/Code_Section5/model_solver_primer_number_KCP.m <==
function [solTreat PAN] = model_solver_primer_number_KCP(PA,totaltime,Initial_cond_day_6)
%Function to run the solver for the JITC paper

%% Calculate the initial conditions
IStrain1IC = 0;

VStrain1IC = 0;
IStrain2IC = 0;
VStrain2IC = 0;

InitialConditions = [Initial_cond_day_6,VStrain2IC,IStrain2IC];

Mean_dif = (4.6754-3.081693813811469);
PA_Kcp_old = PA.Kcp;
PA_Kcp_new = PA_Kcp_old -Mean_dif;
    
%% Solve the DDE and calculate tumour burden
[solTreat] = WaresDistributedImmunityResistantSolver(totaltime,InitialConditions,PA); %Simulate model 
      
PAN = PA.N;
function [sol] = WaresDistributedImmunityResistantSolver(totaltime,IC,PA) %DDE model without therapy
opts = odeset('RelTol',1e-8,'AbsTol',1e-8,'MaxStep',1e-2);%,'Events',@EventsViralMonths1);
sol = ode15s(@ViralOncologyParameterFit,totaltime,IC,opts);

function dydt = ViralOncologyParameterFit(t,y)


if t>=PA.ViralStartTimeBooster
    PA.Kcp  = PA_Kcp_new;
end

%Quiescent cells
dydt(1) = 2.*(1-PA.nu).*PA.TransitRate.*y(PA.N+4)-(PA.a1+PA.d1+ psiQ(y(PA.N+6),y(1),PA) ).*y(1); 
%G1 Cells
dydt(2) = PA.a1.*y(1)-( PA.a2+PA.d2+ PA.kappaPrimer.*Infection(y(4),PA)+ PA.kappaBooster.*Infection(y(PA.N+PA.N+11),PA)+ psiS(y(PA.N+6),y(2),PA) ).*y(2); 
%Infected Cells PRIMER
dydt(3) =  -PA.deltaPrimer.*y(3)+ PA.kappaPrimer.*Infection(y(4),PA).*(y(2)+y(PA.N+7)+y(PA.N+9)+y(PA.N+PA.N+10) ); % PA.kappa.*Infection(y(1),y(2)+Sbar,y(3),y(4),PA).*(y(2)+Sbar); % Infected cells
%Virions PRIMER
dydt(4) = ViralStrainPrimerDose(PA,t) + PA.alphaPrimer.*PA.deltaPrimer.*y(3)-PA.omegaPrimer.*y(4)- PA.kappaPrimer.*Infection(y(4),PA).*(y(2)+y(PA.N+7)+y(PA.N+9)+y(PA.N+PA.N+10)); % PA.kappa.*Infection(y(1),y(2)+Sbar,y(3),y(4),PA ).*(y(2)+Sbar); % Virions
%Writing ODE for first transit compartment
 dydt(5) = PA.a2.*y(2) - PA.TransitRate.*y(5) - ( PA.d3Hat+PA.kappaPrimer.*Infection(y(4),PA) +PA.kappaBooster.*Infection(y(PA.N+PA.N+11),PA) + psiS(y(PA.N+6),y(5),PA) ).*y(5);
for jj = 6:PA.N+4
    dydt(jj) = PA.TransitRate.*(y(jj-1)-y(jj)) - ( PA.d3Hat +PA.kappaPrimer.*Infection(y(4),PA) +PA.kappaBooster.*Infection(y(PA.N+PA.N+11),PA)+ psiS(y(PA.N+6),y(jj),PA) ).*y(jj); %Transit compartment ODEs
end
%Immune cytokine 
dydt(PA.N+5) =  CProd( psiS(y(PA.N+6),y(2),PA).*(y(2)+y(PA.N+7))+PA.deltaPrimer.*y(3)+PA.deltaBooster.*y(PA.N+PA.N+12)+psiQ(y(PA.N+6),y(1),PA).*y(1),PA,t) - PA.kel.*y(PA.N+5)+Dose(PA,t); 
%Phagocytes
dydt(PA.N+6) =  PA.Kcp.*y(PA.N+5)./(PA.P12+y(PA.N+5)) - PA.gammaP.*y(PA.N+6); 
%ODE for total number of cells in cell cycle
dydt(PA.N+7) = PA.a2.*y(2) - (PA.d3Hat+PA.kappaPrimer.*Infection(y(4),PA)+PA.kappaBooster.*Infection(y(PA.N+PA.N+11),PA)+psiS(y(PA.N+6),y(2),PA) ).*y(PA.N+7) - (PA.TransitRate./PA.a2).*y(PA.N+4);
% Resistant compartments
%Resistant Quiescent
dydt(PA.N+8) =   2.*PA.nu.*PA.TransitRate.*y(PA.N+4) + 2.*PA.TransitRate.*y(PA.N+PA.N+9)-(PA.a1R+PA.d1R).*y(PA.N+8); %Resistant quiescence DDE
%Resistant G1
dydt(PA.N+9) =   PA.a1R.*y(PA.N+8)-(PA.a2R+PA.d2R+ PA.kappaPrimer.*Infection(y(4),PA)+ PA.kappaBooster.*Infection(y(PA.N+PA.N+11),PA) ).*y(PA.N+9); %Susceptible resistant cells
%Resistant First transit
dydt(PA.N+10) =  PA.a2R.*y(PA.N+9) - PA.TransitRate.*y(PA.N+10) - (PA.d3HatR+PA.kappaPrimer.*Infection(y(4),PA)+PA.kappaBooster.*Infection(y(PA.N+PA.N+11),PA)).*y(PA.N+10); %Susceptible resistant first compartment
for jj = PA.N+11:PA.N+PA.N+9
    dydt(jj) =  PA.TransitRate.*(y(jj-1)-y(jj)) - (PA.d3HatR +PA.kappaPrimer.*Infection(y(4),PA)+PA.kappaBooster.*Infection(y(PA.N+PA.N+11),PA)   ).*y(jj); %Resistant Transit compartment ODEs
end
%DE for total resistant cells
dydt(PA.N+PA.N+10) =   PA.a2.*y(PA.N+9) - (PA.d3Hat+PA.kappaPrimer.*Infection(y(4),PA) +PA.kappaBooster.*Infection(y(PA.N+PA.N+11),PA)).*y(PA.N+PA.N+10) - (PA.TransitRate./PA.a2).*y(PA.N+PA.N+9);
% Virions BOOSTER
dydt(PA.N+PA.N+11) =    ViralStrainBoosterDose(PA,t) + PA.alphaBooster.*PA.deltaBooster.*y(PA.N+PA.N+12)-PA.omegaBooster.*y(PA.N+PA.N+11)- PA.kappaBooster.*Infection(y(PA.N+PA.N+11),PA).*(y(2)+y(PA.N+7)+y(PA.N+9)+y(PA.N+PA.N+10)); %
% Infected Cells Booster
dydt(PA.N+PA.N+12) = -PA.deltaBooster.*y(PA.N+PA.N+12)+ PA.kappaBooster.*Infection(y(PA.N+PA.N+11),PA).*(y(2)+y(PA.N+7)+y(PA.N+9)+y(PA.N+PA.N+10) );
dydt = dydt';
end

function [value,isterminal,direction] = EventsViralMonths1(t,y,Z)

PA.TotalCells = sum(InitialConditions);
value(1) = y(1)+ y(2) +y(PA.N+7)  - 2.*PA.TotalCells; 

isterminal(1) = 0;   % 1 = End the integration
direction(1) = 0;   % Positive direction only

value(2)= y(1)+ y(2)+ y(PA.N+7) - 5e5; %PA.TotalCells.*2^(13+PA.DeathTime);  %What we are setting to 0 
isterminal(2) = 1;   % 1 = End the integration
direction(2) = 0;   % Positive direction only

end
end


function g = psiQ(P,Q,PA)% clearance of quiescent cells by immune system
 g = P.*(PA.kp./(1+PA.kq.*Q));
end

function h = psiS(P,S,PA) % clearance of susceptible cells by immune system
h =  P.*(PA.kp./(1+PA.ks.*S));
end

function y = CProd(a,PA,t)
%Cytokine Production
    if t<PA.ViralStartTimePrimer
        rho = 1;
    elseif t<PA.ViralStartTimeBooster
        rho = 0;
    else
        rho = 0.955019371120055;
    end
        y = max(PA.CprodHomeo+ rho*(PA.CprodMax-PA.CprodHomeo).*(a./(PA.C12+a)),0);
end

function f = Infection(V,PA) %Contact function
    if V > 1e-10
        f = V./(PA.eta12+V);
    else
        f = 0;
    end
end

% Immunotherapy dosing function
function DoseWares = Dose(PA,t)
DoseVec = zeros(1,PA.AdminNumber);
TAdmin = PA.StartTime+(0:PA.AdminNumber-1).*PA.Offset-t;
for nn = 1:PA.AdminNumber
    if TAdmin(nn) < 0
    DoseVec(nn) = (PA.AvailFrac.*PA.kabs.*PA.Admin(nn))./PA.Vol.*exp(PA.kabs.*TAdmin(nn));
    else
        DoseVec(nn) = 0;
    end
end
DoseWares = ones(1,PA.AdminNumber)*DoseVec';
end

% Viral dosing function
function DoseViralStrainPrimer = ViralStrainPrimerDose(PA,t)
ViralDoseVecStrainPrimer = zeros(1,PA.ViralAdminNumberStrainPrimer);
TAdminViral = PA.ViralStartTimePrimer+(0:PA.ViralAdminNumberStrainPrimer-1).*PA.ViralOffset-t;
for nn = 1:PA.ViralAdminNumberStrainPrimer
    if TAdminViral(nn) < 0
    ViralDoseVecStrainPrimer(nn) = (PA.Viralkabs.*PA.ViralAdminStrainPrimer(nn).*PA.ViralAvailFrac)./PA.Vol.*exp(PA.Viralkabs.*TAdminViral(nn));
    else
        ViralDoseVecStrainPrimer(nn) = 0;
    end
end
DoseViralStrainPrimer = ones(1,PA.ViralAdminNumberStrainPrimer)*ViralDoseVecStrainPrimer';

end

function DoseViralStrainBooster = ViralStrainBoosterDose(PA,t)
ViralDoseVecStrainBooster = zeros(1,PA.ViralAdminNumberStrainBooster);
TAdminViral = PA.ViralStartTimeBooster+(0:PA.ViralAdminNumberStrainBooster-1).*PA.ViralOffset-t;
for nn = 1:PA.ViralAdminNumberStrainBooster
    if TAdminViral(nn) < 0
    ViralDoseVecStrainBooster(nn) = (PA.Viralkabs.*PA.ViralAdminStrainBooster(nn).*PA.ViralAvailFrac)./PA.Vol.*exp(PA.Viralkabs.*TAdminViral(nn));
    else
        ViralDoseVecStrainBooster(nn) = 0;
    end
end
DoseViralStrainBooster = ones(1,PA.ViralAdminNumberStrainBooster)*ViralDoseVecStrainBooster';

end

end

==> anc/code/Section_5/Code_Section5/pairs.m <==
function pairs(X, varargin)
%This function is analagous to pairs() in R, where it plots a matrix of
%scatter plots comparing different variables(vectors). It also plots
%histograms in the diagonal spots. The input is:
%     X:    (nxp) matrix, where n is the number of data points, and p is
%           the number of variables. Each column is a vector of n values.
%     varagin:  this is optional, and is a cell array containing names of
%               variables. Calling pairs(X) will require you to enter the
%               variable names. Calling pairs(X,0) will not require you
%               to enter the variable names, but the axes will be unlabeled.
%
% example: X = [randn(100,1) rand(100,1)]; 
%          names = {'name1' 'name2'};
%          pairs(X, names);
%
%10/28/12 TJB
% only want 1 optional inputs
if  length(varargin) > 1
    error('TooManyInputs: requires at most 1 optional inputs');
elseif isempty(varargin) %if no name input was given
    for k = 1:size(X,2)
        prompt{k} = 'Input variable names, in order';
    end
    names = inputdlg(prompt); %GUI for inputing variable names
elseif ~iscell(varargin{1})
    names = {};
else
    names = varargin{1};
end
n_var = size(X, 2);
pt_size = 3; %size of scatter plot points
%create scatter plot matrix
if isempty(names) %no names included
    for i = 1:n_var
        subplot(n_var,n_var, sub2ind([n_var, n_var], i, i));
         hist(X(:,i), log2(length(X(:,i))+1)); %Sturges' formula for nbins
        for j = 1:n_var
            if j == i
                continue
            end
            subplot(n_var, n_var, sub2ind([n_var, n_var], i, j)); 
            scatter(X(:,i), X(:,j), pt_size);
        end
    end
else %when names are included
     for i = 1:n_var
        subplot(n_var,n_var, sub2ind([n_var, n_var], i, i)); 
        hist(X(:,i), log2(length(X(:,i))+1)); title([names{i}]);
        for j = 1:n_var
            if j == i
                continue
            end
            subplot(n_var, n_var, sub2ind([n_var, n_var], i, j)); 
            scatter(X(:,i), X(:,j), pt_size); xlabel([names{i}]); ylabel([names{j}]);
        end
     end
end

==> anc/code/Section_5/Code_Section5/sim_MTM_barker_adap.m <==
%% code to run MTM Barker with adaptive L
clear all
load('data_20220606.mat');
L_init=0.005;
d=14;
T=10000;
K=10;
Nbrep=3;
% choose start_point5 to start in tail
% choose start_stat_point to start near HPD
%st=load('start_point5.mat');
st=load('start_stat_point.mat');
theta_init=st.ans(1:d);
evallogPost_fct=@(theta)evalLogPost(theta,Y,sigma_additive_noise,meanPrior,varPrior,time_resolution);
for cnt=1:Nbrep
    [logtheta rate_acc cnt_nan logpost L logaccrate]=MTM_barker_adap_diag(theta_init,T,L_init,evallogPost_fct,K);
    cnt_nan_hist(cnt)=cnt_nan;
    logtheta_hist(:,:,cnt)=logtheta;
    logpost_hist(:,cnt)=logpost;
    rate_acc_hist(cnt)=rate_acc;   
    logaccrate_hist(cnt,:)=logaccrate;
    L_hist(cnt,:)=L;
end

cd ./sim_res
name=['MTM_barker_adap_N' num2str(K) '_d' num2str(d) '_stat_diag'];
save([num2str(name) '.mat']);
cd ..

==> anc/code/Section_5/Code_Section5/sim_MTM_glob_adap.m <==
%% code to run MTM globally with adaptive L
clear all
load('data_20220606.mat');
L_init=0.005;
d=14;
T=10000;
K=10;
Nbrep=3;
% choose start_point5 to start in tail
% choose start_stat_point to start near HPD
%st=load('start_point5.mat');
st=load('start_stat_point.mat');
theta_init=st.ans(1:d);
evallogPost_fct=@(theta)evalLogPost(theta,Y,sigma_additive_noise,meanPrior,varPrior,time_resolution);
for cnt=1:Nbrep
    [logtheta rate_acc cnt_nan logpost L logaccrate]=MTM_glob_adap_diag(theta_init,T,L_init,evallogPost_fct,K);
    cnt_nan_hist(cnt)=cnt_nan;
    logtheta_hist(:,:,cnt)=logtheta;
    logpost_hist(:,cnt)=logpost;
    rate_acc_hist(cnt)=rate_acc;   
    logaccrate_hist(cnt,:)=logaccrate;
    L_hist(cnt,:)=L;
end

cd ./sim_res
name=['MTM_glob_adap_N' num2str(K) '_d' num2str(d) '_stat_diag'];
save([num2str(name) '.mat']);
cd ..

==> anc/code/Section_5/Code_Section5/sim_MTM_sqrt_adap.m <==
%% code to run MTM sqrt with adaptive L
clear all
load('data_20220606.mat');
L_init=0.005;
d=14;
T=10000;
K=5;
Nbrep=3;
% choose start_point5 to start in tail
% choose start_stat_point to start near HPD
%st=load('start_point5.mat');
st=load('start_stat_point.mat');
theta_init=st.ans(1:d);
evallogPost_fct=@(theta)evalLogPost(theta,Y,sigma_additive_noise,meanPrior,varPrior,time_resolution);
for cnt=1:Nbrep
    [logtheta rate_acc cnt_nan logpost L logaccrate]=MTM_sqrt_adap_diag(theta_init,T,L_init,evallogPost_fct,K);
    cnt_nan_hist(cnt)=cnt_nan;
    logtheta_hist(:,:,cnt)=logtheta;
    logpost_hist(:,cnt)=logpost;
    rate_acc_hist(cnt)=rate_acc;   
    logaccrate_hist(cnt,:)=logaccrate;
    L_hist(cnt,:)=L;
end

cd ./sim_res/
name=['MTM_sqrt_adap_N' num2str(K) '_d' num2str(d) '_trans'];
save([num2str(name) '.mat']);
cd ..

==> anc/code/Section_5/Code_Section5/solveODE.m <==
function mu=solveODE(param,time_resolution)

%% Load parameters
%Immunotherapy (Turned off)
PA.AdminNumber = 1; %Need this for the code to run, even if no immunotherapy is actually administered
PA.StartTime = 0;
PA.Offset = 1; %Dosed every day 
PA.Admin = 0; % Administer no immunotherapy 
PA.Vol = 7; %volume of absorption
PA.kabs = 6.6311; % absorption rate
PA.AvailFrac =0.85; 

% Viral therapy- The dosing strategy is loaded in the loop
%PA.ViralStartTime = 0;
PA.ViralOffset = 1; %Dosed at a maximum of once daily
PA.Viralkabs = 20; % absorption rate
PA.ViralAvailFrac = 1;

%Set baseline model parameters
PA.a1 =  param.a1; %4T1 tumour growth parameters
PA.a2 = param.a2;%4T1 tumour growth parameters
PA.d1 =  0;
PA.d2 = param.d2;%4T1 tumour growth parameters
PA.d3 = PA.d2;
PA.tau = 33.7/24 - 1/PA.a2; % From Sato 2016 mean intermitotic time - the expected time in G1- gives a lower bound on a_2. 
PA.IntermitoticSD = 6.7/24;  % From Sato 2016 SD on intermitotic time

%Distribution Specific Parameters
PA.N = round(PA.tau.^2./PA.IntermitoticSD^2); % round((33.7./24)^2./(6.7./24));
PA.TransitRate = PA.N./PA.tau; % Transit rate across compartments
PA.d3Hat = PA.N./PA.tau.*(exp(PA.d3.*PA.tau./(PA.N+1))-1);
PA.d3HatR = PA.d3Hat;

%Viral parameters VV Strain
PA.kappaPrimer =  param.kappaVV; %Infection rate [1/month]   ;
PA.deltaPrimer =  param.deltaVV; % Death rate of infected cells [1/month] ;
PA.alphaPrimer =  param.alphaVV;  %Dying infected cell to virion conversion [virions/cell];
PA.omegaPrimer =  param.omegaVV;   %Virion decay rate [1/month].
PrimerDose = 1e2; %Amount of Primer (VV) administered

%Viral parameters VSV Strain (BOOSTER)
PA.kappaBooster =  param.kappaVSV; %Infection rate [1/month]   ;
PA.deltaBooster =  param.deltaVSV; % Death rate of infected cells [1/month] ;
PA.alphaBooster =  param.alphaVSV;  %Dying infected cell to virion conversion [virions/cell];
PA.omegaBooster =  param.omegaVSV;   %Virion decay rate [1/month].
BoosterDose = 1e3; %Amount of Boosters (VSV) administered

%Strain independnent contact rate
PA.eta12 =  0.510538277701167;  % virion half effect contact rate, Strain independent

% Cytokine Parameters
PA.CprodHomeo = 0.00039863;   %Homeostatic cytokine production [ng/mL/month]
PA.CprodMax =  1.429574637713578;   % Maximal cytokine production rate [ng/mL/month]
PA.C12 = 0.739376299393775; % Half effect in cytokine production [cells/month]
PA.kel = 0.16139;   % elimination rate of cytokine [1/month]

%Immune Parameters
PA.kp = param.kp;    % contact rate with phagocytes [1/month]
PA.kq = param.kqs;  % factor in denominator of Q phagocytosis term [Unitless] 
PA.ks = PA.kq; % factor in denominator of S phagocytosis term [Unitless]
PA.P12 = param.Psi12;    % Half effect in cytokine driven phagocyte production [ng/mL]
PA.gammaP = 0.35; % From Barrish 2017 PNAS elimination rate of phagocyte [1/month]
PA.Kcp = 4.6754;  % From Barrish 2017 PNAS conversion of cytokine into phagocyte [cells/ng/mL]
PA.KcpBooster = 3.081693813811469; % Kcp when VV has primed the tumour microenvironment and VSV is injected

%Resistant Parameters
PA.nu = 1e-10;  %  Mutation probability
PA.a1R = PA.a1;
PA.a2R = PA.a2;
PA.d1R = PA.d1;
PA.d2R = PA.d2;
PA.d3R = PA.d3;

%PA.a1 =  1.662718177543053; %Transit Rate Quiescent [1/month]
% PA.a2 = 1.444183287717442;%1.758233712464858.*30  ; %Transit Rate G1 [1/month]
% PA.d1 =  0; %Death Rate Quiescent [1/month]
% PA.d2 =  0.295260097294696;%0.539325116600707.*30; %Death Rate G1 [1/month]
% PA.d3 = PA.d2; %Death rate Mitotic [1/month]
% PA.tau = 33.7/24-1/PA.a2;%(33.7/24 - 30/PA.a2)./30; % From Sato 2016 mean intermitotic time - the expected time in G1- gives a lower bound on a_2. 
% PA.IntermitoticSD = 6.7/24;%/30;  % From Sato 2016 SD on intermitotic time
% PA.kp =  9.23124604834137; %Infection rate [1/month]   ;
% PA.kq =  0.064839;%4.962123414821151.*30; % Death rate of infected cells [1/month] ;
% PA.ks = PA.kq; % factor in denominator of S phagocytosis term [Unitless]
% PA.Kcp = 4.6754;%.*30;  % From Barrish 2017 PNAS conversion of cytokine into phagocyte [cells/ng/mL]

% Resistant parameters
PA.a1R = PA.a1;
PA.a2R = PA.a2;
PA.d1R = PA.d1;
PA.d2R = PA.d2;
PA.d3R = PA.d3;

PA.TransitRate = PA.N./PA.tau; %must recalculate transit rate, as the delay varies
PA.CStar = PA.CprodHomeo./PA.kel;
PA.PStar = (1./PA.gammaP).*(PA.Kcp.*PA.CStar./(PA.P12+PA.CStar));
PA.d3Hat = PA.N./PA.tau.*(exp(PA.d3.*PA.tau./(PA.N+1))-1);
PA.d3HatR = PA.d3Hat;

PA.TotalCells = 1e5; 
PA.DeathTime = 2 ;
%% Set initial conditions

%Calculate the cell cycle duration
TotalTime = 1/PA.a1 +1/(PA.a2+PA.d2)+PA.tau;
% Initial Conditions
QIC = (1/PA.a1./TotalTime).*PA.TotalCells.*(1-PA.nu); %100;
SIC = (1/(PA.a2+PA.d2)./TotalTime).*PA.TotalCells.*(1-PA.nu);  %100;
TCIC = (PA.tau./TotalTime).*PA.TotalCells.*(1-PA.nu).*ones(1,PA.N)./PA.N; %Transit compartment ICs
NCIC = (PA.tau./TotalTime).*PA.TotalCells.*(1-PA.nu);
IIC = 0;
VIC = 0;
CIC =  PA.CprodHomeo./PA.kel;
PIC =   PA.Kcp.*CIC./((PA.P12+CIC).*PA.gammaP);
% Resistant Strain ICs
RIC =   (1/PA.a1./TotalTime).*PA.TotalCells.*(PA.nu); %
RSIC =   (1/(PA.a2+PA.d2)./TotalTime).*PA.TotalCells.*(PA.nu); %
ResistantTCIC =   (PA.tau./TotalTime).*PA.TotalCells.*(PA.nu).*ones(1,PA.N)./PA.N; 
ResistantTotalCellsIC =   (PA.tau./TotalTime).*PA.TotalCells.*(PA.nu);
InitialConditions = [QIC,SIC,IIC,VIC,TCIC,CIC,PIC,NCIC,RIC,RSIC,ResistantTCIC,ResistantTotalCellsIC];


    
%% Set prime and booster (enhancer and VSV) dosing
PA.ViralAdminNumberStrainPrimer =1; % maximal number of Strain primer
PA.ViralAdminNumberStrainBooster = 1; % maximal number of Strain booster
        
ViralTherapyDosesStrainPrimer = ones(1,1); % Create a dose vector with jj priming dosess administered on consecutive days
ViralTherapyDosesStrainBooster = ones(1,1); % Create a dose vector with jj priming dosess administered on consecutive days
        
PA.ViralStartTimePrimer = 6; %first primer day
PA.ViralStartTimeBooster = 8; %booster administration day
        
PA.ViralAdminStrainPrimer =  ViralTherapyDosesStrainPrimer.*PrimerDose;%*dosage_pert_array(jj);%.*dosage_pert_mat{dcount}{jj}; %Amount of virus administered
PA.ViralAdminStrainBooster = ViralTherapyDosesStrainBooster.*BoosterDose; %Amount of virus administered

%% Run simulation
% Time interval
tf = (20); % End time is 15 days after last priming dose.
tstep = floor(tf./20);
totaltime = [0 tf];    
[solTreat PAN] =  model_solver_primer_number_KCP(PA,totaltime,InitialConditions);
%calculating tumour burden from last primer
TimeSeries = linspace(0,tf,time_resolution); %Create 1000 evenly space points between 0 and tf
EvalSol = deval(solTreat,TimeSeries); %Evaluate the solution at the collocation points
mu=EvalSol([1 2 3 4]',:);

==> anc/code/Section_5/Code_Section5/translateToParam.m <==
function param=translateToParam(theta)

p=size(theta,2);
theta=[theta zeros(1,14-p)];

param.a1=theta(1);
if p>=2
    param.a2=theta(2);
else
    param.a2 = 1.444183287717442;
end
if p>=3
    param.d2=theta(3);
else
    param.d2 = 0.295260097294696;
end
if p>=4
    param.kappaVV=theta(4);
else
    param.kappaVV =  0.054058; 
end
if p>=5
    param.deltaVV=theta(5);
else
    param.deltaVV =  2.484864086006999;  
end
if p>=6
    param.alphaVV=theta(6);
else
    param.alphaVV =  1.120771;   
end

if p>=7
    param.omegaVV=theta(7);
else
    param.omegaVV =  40.282073356365977;   
end

if p>=8
    param.kappaVSV=theta(8);
else
    param.kappaVSV =  0.065563768;   
end

if p>=9
    param.deltaVSV=theta(9);
else
    param.deltaVSV =  11.003239918554174;   
end

if p>=10
    param.alphaVSV=theta(10);
else
    param.alphaVSV =  1.131130932;   
end

if p>=11
    param.omegaVSV=theta(11);
else
    param.omegaVSV =  38.685206250628028;   
end

if p>=12
    param.kp=theta(12);
else
    param.kp =  9.23124604834137;   
end


if p>=13
    param.kqs=theta(13);
else
    param.kqs =  0.06483950327214;   
end


if p>=14
    param.Psi12=theta(14);
else
    param.Psi12 =  0.000114983672183;   
end




% 
% param.a1 = theta(1);  
% param.a2 = theta(2);
% param.d2 = theta(3);
%  param.kappaVV=theta(4);
%  param.deltaVV=theta(5); 
%  param.alphaVV=theta(6); 
%  param.omegaVV=theta(7); 
%  param.kappaVSV=theta(8); 
%  param.deltaVSV=theta(9); 
%  param.alphaVSV=theta(10); 
%  param.omegaVSV=theta(11);
%  param.kp=theta(12);
%  param.kqs=theta(13);
%  param.Psi12=theta(14);
% 
% 
% param.a1 =  1.662718177543053;  
% param.a2 = 1.444183287717442;
% param.d2 = 0.295260097294696;
% param.kappaVV =  0.054058; 
% param.deltaVV =  2.484864086006999; 
% param.alphaVV =  1.120771; 
% param.omegaVV =  40.282073356365977;  
% param.kappaVSV =  0.065563768;
% param.deltaVSV =  11.003239918554174; 
% param.alphaVSV =  1.131130932;
% param.omegaVSV =  38.685206250628028;
% param.kp = 9.23124604834137;
% param.kqs = 0.06483950327214; 
% param.Psi12 = 0.000114983672183;  
